A New Approach to DDoS Defense using SDN and NFV

Networks today rely on expensive and proprietary hard- ware appliances, which are deployed at fixed locations, for DDoS defense. This introduces key limitations with respect to flexibility (e.g., complex routing to get traffic to these "chokepoints") and elasticity in handling changing attack patterns. We observe an opportunity to ad- dress these limitations using new networking paradigms such as software-defined networking (SDN) and network functions virtualization (NFV). Based on this observation, we design and implement of Bohatei, an elastic and flexible DDoS defense system. In designing Bohatei, we address key challenges of scalability, responsive- ness, and adversary-resilience. We have implemented defenses for several well-known DDoS attacks in Bohatei. Our evaluations show that Bohatei is scalable (handling 500 Gbps attacks), responsive (mitigating attacks within one minute), and resilient to dynamic adversaries.

==> plots/PLOT_ALL.sh <==
#!/bin/bash
sudo chmod a+r plotter*
gnuplot plotter_adversary_type_change.gp 
gnuplot plotter_all_attacks.gp           
gnuplot plotter_controller_scale.gp      
gnuplot plotter_elastic_scale.gp         
gnuplot plotter_learning.gp
gnuplot plotter_adversary_type_change.gp
gnuplot plotter_adversary_volume_change.gp
gnuplot plotter_new_elastic_scale.gp
gnuplot plotter_only_syn.gp
gnuplot plotter_only_udp.gp
gnuplot plotter_only_crossfire.gp
gnuplot plotter_only_elephant.gp
gnuplot plotter_only_dns.gp

